The Standard Model at 200 GeV

The Standard Model can be defined quantitatively by running parameters in a mass-independent renormalization scheme at a fixed reference scale. We provide a set of simple interpolation formulas that give the fundamental Lagrangian parameters in the $\bar{\rm MS}$ scheme at a renormalization scale of 200 GeV, safely above the top-quark mass and suitable for matching to candidate new physics models at very high mass scales using renormalization group equations. These interpolation formulas take as inputs the on-shell experimental quantities, and use the best available calculations in the pure $\bar{\rm MS}$ scheme. They also serve as an accounting of the parametric uncertainties for the short-distance Standard Model Lagrangian. We also include an interpolating formula for the W boson mass.

==> anc/sm200.py <==
'''
Run as,

    python sm200.py

Or,

    python3 sm200.py
'''

import numpy as np

#The Interpolation Constants for Mw are: 
Mw_0 = 80.352476
ct_Mw = 7.61E-5
cZ_Mw = 1.56E-5
ch_Mw = -5.9E-7
cS_Mw = -8.8E-6
ca_Mw = -2.29E-5
ctt_Mw = 1.3E-7

#The Interpolation Constants for lambda are: 
lambda_0 = 0.12353343830
ch_lam  =  1.6823E-3
ct_lam  =  -1.488E-4
cZ_lam  =  -3.5E-7
cS_lam  =  -2.2E-7
ca_lam  =  3.4E-7
ctt_lam  =  1.528E-5
ctS_lam  =  -4.02E-6
chh_lam  =  7.0E-7
cht_lam = -6.1E-7
cSS_lam =  3.0E-7
chS_lam  = 6.4E-8
cttt_lam  =  1.9E-7
cttS_lam  =  -7.6E-8
cb_lam = 4.5E-5
cG_F_lam = 0.95

#The Interpolation Constants for m2 are: 
m2_0 = -93.126827678*93.126827678
ch_m2 =  1.4319E-3
ct_m2 =  2.337E-3
cS_m2 =  -1.052E-4
cZ_m2 =  -5.7E-7
ca_m2 = 5.4E-7
ctt_m2 = 2.02E-5 
ctS_m2 = -2.45E-6
chh_m2 = 5.8E-7
cht_m2 = -4.3E-7

#The Interpolation Constants for g3 are: 
g3_0 = 1.1525136966
cS_g3 = 3.7875E-03
ct_g3 = -3.98E-05
cSS_g3 = -1.07E-05
ch_g3 = 2.5E-8 
cZ_g3 = 2.7E-9 
ca_g3 = -2E-9 

#The Interpolation Constants for g are: 
g_0 = 0.64683244428
ct_g = 5.735E-05
cZ_g = 1.558E-05
ch_g = -8.5E-07
cS_g = -5.97E-06
ca_g = -2.295E-05
ctt_g = 1.9E-07
ctS_g = -7.8E-08
cGF_g = 0.71

#The Interpolation Constants for gp are: 
gp_0 = 0.35885152738
ct_gp = -2.609E-05
cZ_gp = -4.70E-06
ch_gp = 2.6E-07
cS_gp = 3.29E-06
ca_gp = 7.714E-05

#The Interpolation Constants for yt are: 
yt_0 = 0.92377763013
ct_yt = 6.352E-03
cZ_yt = -1.6E-07
ch_yt = -2.36E-06
cS_yt = -7.76E-04
ca_yt = 2.2E-08
ctt_yt = 8.9E-07
cSS_yt = -1.23E-06

#The Interpolation Constants for yb are: 
yb_0 = 0.0153349059085
cS_yb = -6.125E-03
cmb_yb = 1.185
cSS_yb = -2.1E-05
cSmb_yb = -3.3E-03
cmbmb_yb = 0.075 
ct_yb = -2.4E-5
cSSS_yb = -1.5E-7

#The Interpolation Constants for yc are: 
yc_0 = 0.00336181598480
cmc_yc = 1.415
cmcmc_yc = 0.078
cSmc_yc = -3E-3 
cS_yc = -0.01746
cSS_yc = -2.34E-04
cSSS_yc = -6.5E-6
cb_yc = -0.027
cbS_yc = -1.6E-3
ct_yc = -1.5E-5

#The Interpolation Constants for ys,yd and yu are: 
ys_0 = 2.8885955612E-04
yd_0 = 1.4505079604E-05
yu_0 = 6.6738103560E-06
cS_q = -0.01089
cSS_q = -7.93E-05
cSSS_q = -1.2E-6
cb_q = -0.0128
ct_q = -1.5E-5

#The Interpolation Constants for ytau are: 
ytau_0 = 0.0100065524355
ct_ytau = -1.252E-5
cS_ytau = 2.63E-6
ca_ytau = -1.83E-6
ch_ytau = 1.74E-6
cZ_ytau = -1.8E-7
ctt_ytau = -6.9E-7
ctS_ytau = 1.3E-7

#The Interpolation Constants for ymuon are: 
ymuon_0 = 5.8908805223E-4
ct_ymuon = -1.3105E-5
cS_ymuon = 2.17E-6
ca_ymuon = -2.84E-6
ch_ymuon = 1.73E-6
cZ_ymuon = -1.78E-7
ctt_ymuon = -6.93E-7
ctS_ymuon = 1.26E-7
cmc_ymuon = -3.3E-5
cmb_ymuon = -4.1E-6

#The Interpolation Constants for ye are: 
ye_0 = 2.7963423115E-06
ct_ye = -1.312E-5
cS_ye = 2.87E-6
ca_ye = -4.72E-6
ch_ye = 1.73E-6
cZ_ye = -1.78E-7
ctt_ye = -6.93E-7
ctS_ye = 1.26E-7
cmc_ye = -8.1E-5
cmb_ye = -1.4E-5


#Central Values  
Mt0 = 172.5
Mz0 = 91.1876
Mh0 = 125.25
AS0 = 0.1179
DA0 = 0.027660
mb0 = 4.18
mc0 = 1.27
ms0 = 0.093
md0 = 0.00467
mu0 = 0.00216
Mtau0 = 1.77686
Mu0 = 0.1056583745
Me0 = 0.0005109989461
GF0 = 0.000011663787

#Experimental Uncertainties (from Particle Data Group 2021)
Mt_EXPT_UNC = 0.7
Mh_EXPT_UNC = 0.17
MZ_EXPT_UNC = 0.0021
alphaS_MZ_EXPT = 0.0009
Delta_alpha_had_5_MZ_EXPT_UNC = 0.00007
GFermi_EXPT_UNC = 0.000000000006
mbmb_EXPT_UNC_hi = 0.03
mbmb_EXPT_UNC_lo = 0.02
mcmc_EXPT_UNC = 0.02
ms_2GeV_EXPT_UNC_hi = 0.011
ms_2GeV_EXPT_UNC_lo = 0.005
mu_2GeV_EXPT_UNC_hi = 0.00049
mu_2GeV_EXPT_UNC_lo = 0.00026
md_2GeV_EXPT_UNC_hi = 0.00048
md_2GeV_EXPT_UNC_lo = 0.00017
Mtau_EXPT_UNC = 0.00012
Mmuon_EXPT_UNC = 0.0000000024
Melectron_EXPT_UNC = 0.0000000000031


print("This is sm200.py  (Standard Model at 200 GeV, version November 15, 2022).")
print("Interpolation formulas based on:")
print("SMDR (Standard Model in Dimensional Regularization) v1.2, arXiv:1907.02500")
print("");
print("At each prompt, enter a new value or [Return] to accept.")

if hasattr(__builtins__, 'raw_input'):
    input = raw_input

#input values

Mt = float(input("SMDR_Mt_pole = ? [" + str(Mt0) + "] ") or Mt0)
if (Mt < (Mt0 - 5*Mt_EXPT_UNC) or Mt > (Mt0 + 5*Mt_EXPT_UNC)):
    print("Warning! Value is not within 5 sigma of the central value!")    

Mh = float(input("SMDR_Mh_pole = ? [" + str(Mh0) + "] ") or Mh0)
if (Mh < (Mh0 - 5*Mh_EXPT_UNC) or Mh > (Mh0 + 5*Mh_EXPT_UNC)):
    print("Warning! Value is not within 5 sigma of the central value!")

Mz = float(input("SMDR_MZ_PDG = ? [" + str(Mz0) + "] ") or Mz0)
if (Mz < (Mz0 - 5*MZ_EXPT_UNC) or Mz > (Mz0 + 5*MZ_EXPT_UNC)):
    print("Warning! Value is not within 5 sigma of the central value!")

AS = float(input("SMDR_alphaS_5_MZ = ? [" + str(AS0) + "] ") or AS0)
if (AS < (AS0 - 5*alphaS_MZ_EXPT) or AS > (AS0 + 5*alphaS_MZ_EXPT)):
    print("Warning! Value is not within 5 sigma of the central value!")

DA = float(input("SMDR_Delta_alpha_had_5_MZ_in = ? [" + str(DA0) + "] ") or DA0)
if (DA < (DA0 - 5*Delta_alpha_had_5_MZ_EXPT_UNC) or DA > (DA0 + 5*Delta_alpha_had_5_MZ_EXPT_UNC)):
    print("Warning! Value is not within 5 sigma of the central value!")

GF = float(input("SMDR_GFermi = ? [ %.12Lf ] " %GF0) or GF0)
if (GF < (GF0 - 5*GFermi_EXPT_UNC) or GF > (GF0 + 5*GFermi_EXPT_UNC)):
    print("Warning! Value is not within 5 sigma of the central value!")

mb = float(input("SMDR_mbmb = ? [" + str(mb0) + "] ") or mb0)
if (mb < (mb0 - 5*mbmb_EXPT_UNC_lo) or mb > (mb0 + 5*mbmb_EXPT_UNC_hi)):
    print("Warning! Value is not within 5 sigma of the central value!")

mc = float(input("SMDR_mcmc = ? [" + str(mc0) + "] ") or mc0)
if (mc < (mc0 - 5*mcmc_EXPT_UNC) or mc > (mc0 + 5*mcmc_EXPT_UNC)):
    print("Warning! Value is not within 5 sigma of the central value!")

ms = float(input("SMDR_ms_2GeV = ? [" + str(ms0) + "] ") or ms0)
if (ms < (ms0 - 5*ms_2GeV_EXPT_UNC_lo) or ms > (ms0 + 5*ms_2GeV_EXPT_UNC_hi)):
    print("Warning! Value is not within 5 sigma of the central value!")

md = float(input("SMDR_md_2GeV = ? [" + str(md0) + "] ") or md0)
if (md < (md0 - 5*md_2GeV_EXPT_UNC_lo) or md > (md0 + 5*md_2GeV_EXPT_UNC_hi)):
    print("Warning! Value is not within 5 sigma of the central value!")

mu = float(input("SMDR_mu_2GeV = ? [" + str(mu0) + "] ") or mu0)
if (mu < (mu0 - 5*mu_2GeV_EXPT_UNC_lo) or mu > (mu0 + 5*mu_2GeV_EXPT_UNC_hi)):
    print("Warning! Value is not within 5 sigma of the central value!")

Mtau = float(input("SMDR_Mtau_pole = ? [" + str(Mtau0) + "] ") or Mtau0)
if (Mtau < (Mtau0- 5*Mtau_EXPT_UNC) or Mtau > (Mtau0 + 5*Mtau_EXPT_UNC)):
    print("Warning! Value is not within 5 sigma of the central value!")

Mu = float(input("SMDR_Mmuon_pole = ? [" + str(Mu0) + "] ") or Mu0)
if (Mu < (Mu0 - 5*Mmuon_EXPT_UNC) or Mu > (Mu0 + 5*Mmuon_EXPT_UNC)):
    print("Warning! Value is not within 5 sigma of the central value!")
    
Me = float(input("SMDR_Melectron_pole = ? [" + str(Me0) + "] ") or Me0)
if (Me < (Me0 - 5*Melectron_EXPT_UNC ) or Me > (Me0 + 5*Melectron_EXPT_UNC)):
    print("Warning! Value is not within 5 sigma of the central value!")


print("\nOn-shell quantities read:\n")

print("Mt = %Lf;" % Mt)
print("Mh = %Lf;" %Mh)
print("MZ = %Lf;" %Mz)
print("alpha_S_5_MZ = %Lf;" %AS)
print("GFermi = %.8LE;" %GF)
print("alpha = 1/137.03599908;")
print("Delta_hadronic^(5) alpha(MZ) = %Lf;" %DA)
print("mb(mb) = %Lf;      mc(mc) = %Lf;" %(mb,mc))
print("ms(2 GeV) = %Lf;   mu(2 GeV) = %Lf;  md(2 GeV) = %Lf;" %(ms, mu, md))
print("Mtau = %Lf;        Mmuon = %.10Lf;  Melectron = %.13Lf;\n" %(Mtau, Mu, Me))


dt = (Mt - Mt0)
dz = (Mz - Mz0)*1000
dh = (Mh - Mh0)*10
dS = (AS - AS0)*1000
da = (DA - DA0)*10000
dmb = (mb/mb0 - 1)
dmc = (mc/mc0 - 1)
dms_2GeV = (ms/ms0 - 1)
dmd_2GeV = (md/md0 - 1)
dmu_2GeV = (mu/mu0 - 1)
dMtau = (Mtau/Mtau0 - 1)
dMu = (Mu/Mu0 - 1)
dMe = (Me/Me0 - 1)
dGF = (GF/GF0 - 1)


#interpolation formula
Mw = Mw_0 * (1 + ct_Mw *dt + cZ_Mw *dz + ch_Mw *dh + cS_Mw *dS + ca_Mw *da + ctt_Mw *dt*dt)

lambdaz = lambda_0 * (1 + ch_lam *dh + ct_lam *dt + cZ_lam *dz + cS_lam *dS + ca_lam *da + ctt_lam *dt*dt + ctS_lam *dt*dS + chh_lam *dh*dh + cht_lam *dh*dt + cSS_lam *dS*dS + chS_lam *dh*dS + cttt_lam *dt*dt*dt + cttS_lam *dt*dt*dS + cb_lam *dmb + cG_F_lam *dGF)

m2 = m2_0 * (1 + ch_m2 *dh + ct_m2 *dt + cS_m2 *dS + cZ_m2 *dz + ca_m2 *da + ctt_m2 *dt*dt + ctS_m2 *dt*dS + chh_m2 *dh*dh + cht_m2 *dh*dt) 

g3 = g3_0 * (1 + ct_g3 *dt + cS_g3 *dS + cSS_g3 *dS*dS + ch_g3 *dh + cZ_g3 *dz + ca_g3 *da)

g = g_0 * (1 + ct_g *dt + cZ_g *dz + ch_g *dh + cS_g *dS + ca_g *da + ctt_g *dt*dt + ctS_g *dt*dS + cGF_g *dGF)

gp = gp_0 * (1 + ct_gp *dt + cZ_gp *dz + ch_gp *dh + cS_gp *dS + ca_gp *da)

yt = yt_0 * (1 + ct_yt *dt + cZ_yt *dz + ch_yt *dh + cS_yt *dS + ca_yt *da + ctt_yt *dt*dt + cSS_yt *dS*dS)

yb = yb_0 * (1 + cS_yb*dS + cmb_yb*dmb + cSS_yb *dS*dS + cSmb_yb *dmb*dS+ cmbmb_yb *dmb*dmb + ct_yb * dt + cSSS_yb * dS * dS * dS)

yc = yc_0 * (1 + cmc_yc*dmc + cmcmc_yc*dmc*dmc +cSmc_yc *dmc*dS + cS_yc*dS + cSS_yc *dS*dS +cSSS_yc *dS*dS*dS +cb_yc*dmb +cbS_yc *dmb*dS + ct_yc * dt)

ys = ys_0 * (1 + dms_2GeV) * (1 + cS_q*dS  + cSS_q *dS*dS + cSSS_q*dS*dS*dS +cb_q*dmb + ct_q * dt) 

yd = yd_0 * (1 + dmd_2GeV) * (1 + cS_q*dS  + cSS_q *dS*dS + cSSS_q*dS*dS*dS +cb_q*dmb + ct_q * dt)  

yu = yu_0 * (1 + dmu_2GeV) * (1 + cS_q*dS  + cSS_q *dS*dS + cSSS_q*dS*dS*dS +cb_q*dmb + ct_q * dt) 

ytau = ytau_0 * (1 + dMtau + 0.5*dGF + ct_ytau *dt + cZ_ytau *dz + ch_ytau *dh + cS_ytau *dS + ca_ytau *da + ctt_ytau *dt*dt + ctS_ytau *dt*dS)  
    
ymuon = ymuon_0 * (1 + dMu + 0.5*dGF + ct_ymuon *dt + cZ_ymuon *dz + ch_ymuon *dh + cS_ymuon *dS + ca_ymuon *da + ctt_ymuon *dt*dt + ctS_ymuon *dt*dS + cmc_ymuon*dmc + cmb_ymuon*dmb)  

ye = ye_0 * (1 + dMe + 0.5*dGF + ct_ye *dt + cZ_ye *dz + ch_ye *dh + cS_ye *dS + ca_ye *da + ctt_ye *dt*dt + ctS_ye *dt*dS + cmc_ye*dmc + cmb_ye*dmb)  
     
print("Using interpolation formulas:\n")

print("MW = %Lf  (* PDG convention *)\n" %Mw)

print("MSbar parameters:")
print("Q = 200.000000;")
print("gauge  couplings: g3 = %Lf;      g = %Lf;      gp = %Lf;" %(g3, g, gp))
print("Yukawa couplings: yt = %Lf;     yb = %Lf;    ytau = %.8Lf;" %(yt, yb, ytau))
print("                  yc = %.7Lf;    ys = %.8Lf;   ymu = %.11Lf;" %(yc, ys, ymuon))
print("                  yu = %.10Lf; yd = %.9Lf;   ye = %.13Lf;" %(yu, yd, ye))
print("Higgs self-coupling lambda = %Lf;" %lambdaz)
print("Higgs mass^2 parameter m2 = %.6Lf = -(%f)^2" %(m2, np.sqrt(-m2)))
print("Delta_hadronic^(5) alpha(MZ) = %Lf\n" %DA)

